Computer proofs for Property (T), and SDP duality

We show that the semidefinite programs involved in the computer proofs for Kazhdan's property (T) satisfy strong duality and that the dual programs have a geometric interpretation in terms of harmonic cocycles. By dualizing geometric arguments about cocycles, we are able to simplify the property (T) SDP in the case where it carries a symmetry by finite-order inner automorphisms. As an application, we simplify the SDP proof for $SL(n,\mathbb{Z})$ and we prove that $Aut(F_4)$ has property (T).

==> anc/VerifySolution.sage <==
# This SAGE-script verifies with interval arithmetic that up to a sufficiently small error
# 1/48*Laplacian^2 - eps*Laplacian = W := sum w_i^*w_i in R[SAut(F_4)],
# where eps > 0 and the w_i are read from the files "support.dat" and "coefficients.dat"
# that can be downloaded (in compressed form) from https://zenodo.org/record/7065231
# This proves that Aut(F_4) has property (T).
#
# The generators of F_4 are represented by the numbers 1-4, their inverses by the negatives.
# The generators of SAut(F_4) are represented by tuples (i,j) with 1 <= |i|, |j| <= 4.
# They act on F_4 by right-multiplying the i-th generator with the j-th generator of F_4.
# Elements of SAut(F_4) are represented either as words over its generators or as a string
# of a 4-tuple containing the value of the automorphism on each generator of F_4.
# We think of SAut(F_4) as acting on F_4 from the right.
#
# This script is not optimized for efficiency and may take many hours to run.

S = {} # generators of SAut(F_4), indexed by a string representation
for i in [-4,-3,-2,-1,1,2,3,4]:
  for j in [-4,-3,-2,-1,1,2,3,4]:
    if abs(i) != abs(j):
      S[str(i)+"/"+str(j)] = (i,j)

# takes two words a,b over S and returns a^{-1}b as a word over S
def differenceWord(a, b):
  return [(l[0],-l[1]) for l in reversed(a)] + b

# takes a,b in F_4 as reduced words and returns a*b as a reduced word
def multiplyInF4(a, b):
  result = list(a)
  for letter in b:
    if result and letter == -result[-1]: # reduce y*x*x^{-1} to y
      result.pop()
    else:
      result.append(letter)
  return tuple(result)

# takes a word in S and returns a string representation of the automorphism in 4-tuple form
def automorphism(word):
  tmp = [(1,), (2,), (3,), (4,)] # start with the identity automorphism
  for g in reversed(word): # inductively write result = shorterWord * tmp
    if g[0]*g[1] > 0:
      multiplyWith = tmp[abs(g[1])-1]
    else:
      multiplyWith = [-k for k in reversed(tmp[abs(g[1])-1])]
    if g[0] > 0:
      tmp[abs(g[0])-1] = multiplyInF4(tmp[abs(g[0])-1], multiplyWith)
    else:
      tmp[abs(g[0])-1] = multiplyInF4(multiplyWith, tmp[abs(g[0])-1])
  return str(tuple(tmp)) # finally, result = emptyWord * tmp = tmp

print("please run with >= 6 GB RAM. reading data...")
support = []  # support of the w_i, as words over S
mat_wi = None # matrix with rows corresponding to the elements w_i

with open("support.dat", "r") as file:
  for line in file:
    support.append([S[string] for string in line.rstrip(", \n").split(", ")])
support.append([]) # add neutral element at the very end
assert(max(len(word) for word in support) <= 3) # used in the error estimate at the end

with open("coefficients.dat", "r") as file:
  mat_wi = matrix(RIF, sum(1 for line in file), len(support)) # initialize to 0-matrix
with open("coefficients.dat", "r") as file:
  for linenumber,line in enumerate(file): # every line contains the coefficients of one w_i
    coefficients = [RealInterval(float(s)) for s in line.rstrip(", \n").split(",")]
    # last coefficient is for the neutral element, ensuring w_i is in augmentation ideal
    coefficients.append(-sum(coefficients))
    assert len(coefficients) == len(support)
    for i in range(len(support)):
      mat_wi[linenumber,i] = coefficients[i]

# estimate running time
import time
time0 = time.process_time()
_ = mat_wi[:400,:400].T*mat_wi[:400,:400] # only needed for run time estimate
time_est = (time.process_time() - time0) / 400^3 * mat_wi.ncols()^2 * mat_wi.nrows() * 1.1
print("main computation... (estimated running time: %d cpu minutes)" % round(time_est/60))

mat_W = mat_wi.T*mat_wi # W will be the group ring element associated to this positive matrix
print("finishing up...")

W = {} # coefficients of W as intervals, indexed by group elements in 4-tuple form
for i in range(len(support)):
  for j in range(len(support)):
    difference = automorphism(differenceWord(support[i], support[j]))
    coefficient = W.get(difference, RealInterval(0)) # if no entry yet, start with 0
    W[difference] = coefficient + mat_W[i,j]

# from W now subtract 1/48*Laplacian^2 - eps*Laplacian, then compare to 0
laplacian = {(s,):RealInterval(-1) for s in S.values()}
laplacian[()] = -sum(laplacian.values()) # neutral element coefficient
for leftWord in laplacian:
  for rightWord in laplacian:
    difference = automorphism(differenceWord(list(leftWord), list(rightWord)))
    assert difference in W
    W[difference] -= laplacian[leftWord] * laplacian[rightWord] / RealInterval(48)
eps = W[automorphism([S["1/2"]])]
for word in laplacian:
  W[automorphism(word)] += laplacian[word] * eps
xNorm = RealInterval(0) # 1-norm of the error
for coefficient in W.values():
  xNorm += abs(coefficient)

# check that the error satisfies the estimate of Netzer-Thom, Lemma 2.1 with d=3
print("1/48*Laplacian^2 - eps*Laplacian >= 0 for eps >= %s" % (eps-16*xNorm))
print("success!" if eps > 16*xNorm else "verification failed")

